PDRK: A General Kinetic Dispersion Relation Solver for Magnetized Plasma

A general, fast, and effective approach is developed for numerical calculation of kinetic plasma dispersion relations. The plasma dispersion function is approximated by $J$-pole expansion. Subsequently, the dispersion relation is transformed to a standard matrix eigenvalue problem of an equivalent linear system. The result is accurate for $J=8$ except the solutions that are the little interesting heavily damped modes. In contrast to conventional approaches, such as Newton's iterative method, this approach can give either all the solutions in the system or a few solutions around the initial guess. It is also free from convergent problems. The approach is demonstrated from electrostatic one-dimensional and three-dimensional dispersion relations, to electromagnetic kinetic magnetized plasma dispersion relation for bi-Maxwellian distribution with parallel velocity drift.

==> pdrk_em3d.m <==
% Hua-sheng XIE, huashengxie@gmail.com, IFTS-ZJU, 2014-06-01 17:00
% pdrk_em3d.m, Plasma Dispersion Relastion solver, kinetic, EM3D,
% bi-Maxwellian equilibrium distribution with parallel drift.
% Transform to matrix eigenvalue problem lambda*X=M*X.
% J-pole approximation for Z(zeta)=sum(b_j/(zeta-c_j))
% 
% sparse, eigs
%
% 2014-08-22 01:09, support T_perp/T_para \neq 1,  vs0 \neq 0
% 
% Ref: 
%   [Xie2014] H. S. Xie & Y. Xiao, PDRK: A General Kinetic Dispersion
%             Relation Solver for Magnetized Plasma.

close all; 
clear; clc;

N=2; B0=1.0;

% % read input parameters
par = importdata('pdrk_em3d.in', ' ', 1); 
[S, col]=size(par.data);
if(col~=6)
    disp('Wrong input data !!!');
end

for s=1:S
    qs(s)=par.data(s,1); % charge
    ms(s)=par.data(s,2); % mass
    ns0(s)=par.data(s,3); % desity
    Tzs(s)=par.data(s,4); % parallel temperature
    Tps(s)=par.data(s,5); % perp temperature
    vs0(s)=par.data(s,6); % para drift velocity
end
vtzs=sqrt(2*Tzs./ms); % para thermal velocity
lambdaDs=sqrt(Tzs./(ns0.*qs.^2)); % Debye length, Tzs
kDs=1./lambdaDs;
wps=sqrt(ns0.*qs.^2./ms); % plasma frequency
wcs=B0*qs./ms; % cyclotron frequency
rhocs=sqrt(Tps./ms)./abs(wcs); % cyclotron radius

wps2=wps.^2;
lmdT=Tzs./Tps;

c2=1e4; % light speed c^2
epsilon0=1; mu0=1/(c2*epsilon0);

betasz=2*mu0.*ns0.*Tzs./B0^2;
betasp=2*mu0.*ns0.*Tps./B0^2;
vA=B0/sqrt(mu0*sum(ms.*ns0)); %
cS=sqrt(2*min(Tzs)/max(ms));

J=8; % J-pole
if(J==8)
    % Ronnmark1982, 8-pole for Z function, and Z'
    bzj(1)=-1.734012457471826E-2-4.630639291680322E-2i;
    bzj(2)=-7.399169923225014E-1+8.395179978099844E-1i;
    bzj(3)=5.840628642184073+9.536009057643667E-1i;
    bzj(4)=-5.583371525286853-1.120854319126599E1i;
    czj(1)=2.237687789201900-1.625940856173727i;
    czj(2)=1.465234126106004-1.789620129162444i;
    czj(3)=.8392539817232638-1.891995045765206i;
    czj(4)=.2739362226285564-1.941786875844713i;

    bzj(5:8)=conj(bzj(1:4));
    czj(5:8)=-conj(czj(1:4));
elseif(J==12) % from Cal_J_pole_bjcj.m
    bzj(1)=    -0.00454786121654587 - 0.000621096230229454i;
    bzj(2)=    0.215155729087593 + 0.201505401672306i;
    bzj(3)=    0.439545042119629 + 4.16108468348292i;
    bzj(4)=    -20.2169673323552 - 12.8855035482440i;
    bzj(5)=    67.0814882450356 + 20.8463458499504i;
    bzj(6)=    -48.0146738250076 + 107.275614092570i;
    
    czj(1)=    -2.97842916245164 - 2.04969666644050i;
    czj(2)=    2.25678378396682 - 2.20861841189542i;
    czj(3)=    -1.67379985617161 - 2.32408519416336i;
    czj(4)=    -1.15903203380422 - 2.40673940954718i;
    czj(5)=    0.682287636603418 - 2.46036501461004i;
    czj(6)=    -0.225365375071350 - 2.48677941704753i;

    bzj(7:12)=conj(bzj(1:6));
    czj(7:12)=-conj(czj(1:6));
elseif(J==4) % Martin1980
    bzj(1)=0.546796859834032 + 0.037196505239277i;
    bzj(2)=-1.046796859834027 + 2.101852568038518i;
    czj(1)=1.23588765343592 - 1.21498213255731i;
    czj(2)=-0.378611612386277 - 1.350943585432730i;
    bzj(3:4)=conj(bzj(1:2));
    czj(3:4)=-conj(czj(1:2));
end
J=length(bzj)
sum(bzj)
sum(bzj.*czj)
sum(bzj.*czj.^2)

SNJ=S*(2*N+1)*J;
SNJ1=SNJ+1;
SNJ3=3*SNJ1;
NN=SNJ3+6;

sp=0; % sparse eigs() or eig()
if(sp==0)
    nw=NN; % number of roots to obtain
else % using sparse matrix
    nw=10; % only nw solutions around the initial guesses are given
    wg=1.5; % inital guess
end

kk=[]; kxx=[]; kzz=[]; ww=[];
tic;
for kj=9.52:-0.5:0.01
%     kz=kj/5; kx=kz/2;
%     kz=kj/100; kx=kj/1;
    kz=1*kj/100; kx=0.00*kj/100;
    k=sqrt(kz^2+kx^2);
    bs=kx*rhocs;
    bs(abs(bs)<1e-50)=1e-50;  % to avoid singular when k_perp=0       
    
    bs2=bs.^2;
    M=sparse(NN,NN);
    snj=0;
    
    % initialize
    b11=0; b12=0; b13=0; b21=0; b22=0; b23=0; b31=0; b32=0; b33=0;    
    csnj=zeros(1,3*SNJ); 
    b11snj=csnj.*0; b12snj=csnj.*0; b13snj=csnj.*0; 
    b21snj=csnj.*0; b22snj=csnj.*0; b23snj=csnj.*0; 
    b31snj=csnj.*0; b32snj=csnj.*0; b33snj=csnj.*0;
    
    for s=1:S % species 
        for n=-N:N % Bessel function
            Gamn=exp(-bs2(s))*besseli(n,bs2(s)); % large k_perp will NaN
            Gamnp=exp(-bs2(s))*(besseli(n+1,bs2(s))+...
                besseli(n-1,bs2(s))-2*besseli(n,bs2(s)))/2;
            for j=1:J % poles of Z(zeta)
                snj=snj+1;
                
                csnj(snj)=czj(j)*kz*vtzs(s)+kz*vs0(s)-n*wcs(s);
                
                cnj=csnj(snj);
                bj0=vs0(s)+(1-1/lmdT(s))*czj(j)*vtzs(s);
                
                %
                if(n==0)  % for A_nj
                    bnj1=bj0/(czj(j)*vtzs(s)+vs0(s)); % avoid cnj=0
                else
                    bnj1=kz*bj0/cnj;
                end
                bnj2=1-bnj1;
                
                tmp=wps2(s)*bzj(j);
                
                b11snj(snj)=tmp*bnj2*n^2*Gamn/bs2(s);
                b11=b11+tmp*bnj1*n^2*Gamn/bs2(s);
                
                b12snj(snj)=tmp*bnj2*1i*n*Gamnp;
                b12=b12+tmp*bnj1*1i*n*Gamnp;
                b21snj(snj)=-b12snj(snj);
                b21=-b12;
                
                b22snj(snj)=tmp*bnj2*(n^2*Gamn/bs2(s)-2*bs2(s)*Gamnp);
                b22=b22+tmp*bnj1*(n^2*Gamn/bs2(s)-2*bs2(s)*Gamnp);
                
                %
                if(n==0)  % for eta_n*A_nj
                    bnj1=0; % avoid cnj=0 when kz=0
                else
                    bnj1=n*wcs(s)*bj0/cnj/vtzs(s);
                end
                bnj2=czj(j)/lmdT(s)-bnj1;
                
                b13snj(snj)=tmp*bnj2*n*sqrt(2*lmdT(s))*Gamn/bs(s);
                b13=b13+tmp*bnj1*n*sqrt(2*lmdT(s))*Gamn/bs(s);
                b31snj(snj)=b13snj(snj);
                b31=b13;
                
                b23snj(snj)=-1i*tmp*bnj2*sqrt(2*lmdT(s))*Gamnp*bs(s);
                b23=b23-1i*tmp*bnj1*sqrt(2*lmdT(s))*Gamnp*bs(s);
                b32snj(snj)=-b23snj(snj);
                b32=-b23;
                
                %
                if(bj0==0 || kz==0)  % for eta_n^2*A_nj
                    bnj1=0;
                    bnj2=czj(j)*czj(j);
                else
                    bnj1=n^2*bj0/cnj/vtzs(s)^2/kz;
                    bnj2=(vs0(s)/vtzs(s)+czj(j))*czj(j)/lmdT(s)-...
                        n*wcs(s)*bj0*(1+n*wcs(s)/cnj)/vtzs(s)^2/kz;
                end
                
                b33snj(snj)=tmp*bnj2*2*lmdT(s)*Gamn;
                b33=b33+tmp*bnj1*2*lmdT(s)*Gamn;
            end
        end
    end

    for snj=1:SNJ % set the eigen matrix
        jjx=snj+0*SNJ1;
        jjy=snj+1*SNJ1;
        jjz=snj+2*SNJ1;
        % v_snjx
        M=M+sparse(jjx,jjx,csnj(snj),NN,NN)+...
            sparse(jjx,SNJ3+1,b11snj(snj),NN,NN)+...
            sparse(jjx,SNJ3+2,b12snj(snj),NN,NN)+...
            sparse(jjx,SNJ3+3,b13snj(snj),NN,NN);
        
        % v_snjy
        M=M+sparse(jjy,jjy,csnj(snj),NN,NN)+...
            sparse(jjy,SNJ3+1,b21snj(snj),NN,NN)+...
            sparse(jjy,SNJ3+2,b22snj(snj),NN,NN)+...
            sparse(jjy,SNJ3+3,b23snj(snj),NN,NN);
        
        % v_snjz
        M=M+sparse(jjz,jjz,csnj(snj),NN,NN)+...
            sparse(jjz,SNJ3+1,b31snj(snj),NN,NN)+...
            sparse(jjz,SNJ3+2,b32snj(snj),NN,NN)+...
            sparse(jjz,SNJ3+3,b33snj(snj),NN,NN);
  
    end
    
    % E(J), J_{x,y,z}=j_{x,y,z}+sum(v_snj{x,y,z})
    tp=-1;
    jj=(0*SNJ1+1):(1*SNJ1); ii=0.*jj+SNJ3+1; M=M+sparse(ii,jj,tp,NN,NN);
    jj=(1*SNJ1+1):(2*SNJ1); ii=0.*jj+SNJ3+2; M=M+sparse(ii,jj,tp,NN,NN);
    jj=(2*SNJ1+1):(3*SNJ1); ii=0.*jj+SNJ3+3; M=M+sparse(ii,jj,tp,NN,NN);
    
    % jx(E), jy(E), jz(E)
    M=M+sparse(1*SNJ1,SNJ3+1,b11,NN,NN)+...
        sparse(1*SNJ1,SNJ3+2,b12,NN,NN)+...
        sparse(1*SNJ1,SNJ3+3,b13,NN,NN)+...
        sparse(2*SNJ1,SNJ3+1,b21,NN,NN)+...
        sparse(2*SNJ1,SNJ3+2,b22,NN,NN)+...
        sparse(2*SNJ1,SNJ3+3,b23,NN,NN)+...
        sparse(3*SNJ1,SNJ3+1,b31,NN,NN)+...
        sparse(3*SNJ1,SNJ3+2,b32,NN,NN)+...
        sparse(3*SNJ1,SNJ3+3,b33,NN,NN);
    
    % E(B)
    M=M+sparse(SNJ3+1,SNJ3+5,c2*kz,NN,NN)+...
        sparse(SNJ3+2,SNJ3+4,-c2*kz,NN,NN)+...
        sparse(SNJ3+2,SNJ3+6,c2*kx,NN,NN)+...
        sparse(SNJ3+3,SNJ3+5,-c2*kx,NN,NN);
    
    % B(E)
    M=M+sparse(SNJ3+4,SNJ3+2,-kz,NN,NN)+...
        sparse(SNJ3+5,SNJ3+1,kz,NN,NN)+...
        sparse(SNJ3+5,SNJ3+3,-kx,NN,NN)+...
        sparse(SNJ3+6,SNJ3+2,kx,NN,NN);
    if(sp==0)
        d=eig(full(M)); % solve the roots
    else
        d=eigs(M,nw,wg);
    end
    omega=d;
    [wi,ind]=sort(imag(omega),'descend');
%     [wr,ind]=sort(real(omega),'descend');
    w=omega(ind);
    
    kk=[kk,k];
    kxx=[kxx,kx]; kzz=[kzz,kz];
    ww=[ww,w];
end
runtime=toc;


%%
kk=kk*sqrt(c2); kxx=kxx*sqrt(c2); kzz=kzz*sqrt(c2);

% rhoci=max(abs(rhocs)); wci=min(abs(wcs));
% kk=kk*rhoci; kxx=kxx*rhoci; kzz=kzz*rhoci; 
% ww=ww/wci;

%%
kkp=kk;

h=figure('unit','normalized','Position',[0.01 0.45 0.7 0.45],...
    'DefaultAxesFontSize',15);
subplot(121);

for n=1:5
    plot([0,max(kk)],[n*abs(wcs(1)),n*abs(wcs(1))],'c--','LineWidth',2);
    hold on;
end

kkkp=reshape(repmat(kkp,nw,1),1,[]);
www=reshape(ww,1,[]);
nkk=length(kkkp);
jj=[];
for j=1:nkk
%     if(imag(www(j))<-2.0e-0 || imag(www(j))>1.0e-0)
%     if(min(imag(www(j,:)))/max(abs(real(www(j,:))))>-0.96e-0 ...
%             && max(abs(real(www(j,:))))/max(kk)<2.902/10  || min(imag(www(j,:)))>-7.5e-1)
    if(abs(imag(www(j)))/kkkp(j)>2.0e-1 || abs(imag(www(j))/kkkp(j)+0.17)<1.0e-3) 
        jj=[jj,j];
    end
end
www(jj)=[];
kkkp(jj)=[];

if(J==8)
    subplot(121);
    plot(kkkp,real(www),'bx','LineWidth',2); hold on;
    subplot(122);
    plot(kkkp,imag(www),'bx','LineWidth',2); hold on;
else
    subplot(121);
    plot(kkkp,real(www),'g+','LineWidth',2); hold on;
    subplot(122);
    plot(kkkp,imag(www),'g+','LineWidth',2); hold on;
end

%%
% figure;
% 
% plot3(real(www),imag(www),kkkp,'r+','LineWidth',2); hold on;
% xlabel('Re'); ylabel('Im'); zlabel('k');

%%
print('-dpng',['pdrk_em3d_wp',num2str(abs(wps(1)/wcs(1))),...
    '_N',num2str(N),'_J',num2str(J),'_sp',num2str(sp),...
    '_nw',num2str(nw),'_vd',num2str(max(abs(vs0))),'_lmdT',...
    num2str(max(abs(lmdT))),'.png']);



==> pdrk_es1d.m <==
% Hua-sheng XIE, huashengxie@gmail.com, IFTS-ZJU, 2013-04-18 19:09
% 2014-05-24 22:40, rewrite
% pdrk_es1d.m, Plasma Dispersion Relastion solver, Kinetic, ES1D
% transform to matrix eigenvalue problem lambda*X=MX
% Landau damping: 1+sum_s{[1+zeta_s*Z(zeta_s)]/(k*lamda_Ds)^2}=0,
% zeta_s=(w-k*vs0)/(k*vts)
% J-pole approximation for Z_J(zeta)=sum(bj/(zeta-cj))
% Ref: 
%   [Xie2014] H. S. Xie & Y. Xiao, PDRK: A General Kinetic Dispersion
%             Relation Solver for Magnetized Plasma.

close all; clear; clc;

%% read input parameters
par = importdata('pdrk_es1d.in', ' ', 1); 
[S, col]=size(par.data);
if(col~=5)
    disp('Wrong input data !!!');
end

for j=1:S
    qs(j)=par.data(j,1);
    ms(j)=par.data(j,2);
    ns0(j)=par.data(j,3);
    Ts(j)=par.data(j,4);
    vs0(j)=par.data(j,5);
end
vts=sqrt(2*Ts./ms); % thermal velocity
lambdaDs=sqrt(Ts./(ns0.*qs.^2)); % Deybe length
kDs=1./lambdaDs;
wps=sqrt(ns0.*qs.^2./ms); % plasma frequency

J=8;
if(J==8)
    opt=1;
    if(opt==1)
        % Ronnmark1982, 8-pole for Z function, and Z'
        bzj(1)=-1.734012457471826E-2-4.630639291680322E-2i;
        bzj(2)=-7.399169923225014E-1+8.395179978099844E-1i;
        bzj(3)=5.840628642184073+9.536009057643667E-1i;
        bzj(4)=-5.583371525286853-1.120854319126599E1i;
        czj(1)=2.237687789201900-1.625940856173727i;
        czj(2)=1.465234126106004-1.789620129162444i;
        czj(3)=.8392539817232638-1.891995045765206i;
        czj(4)=.2739362226285564-1.941786875844713i;
    else % new calculation
        bzj(1)=  -0.0173401116032742 - 0.0463064419344598i;
        bzj(2)=  -0.739917851897683 + 0.839518298070637i;
        bzj(3)=  5.84063227513760 + 0.953602843950785i;
        bzj(4)=  -5.58337431170864 - 11.2085508179677i;
        czj(1)=   2.23768772215616 - 1.62594103256666i;
        czj(2)=   1.46523409042510 - 1.78962030806222i;
        czj(3)=   0.839253965702731 - 1.89199521968963i;
        czj(4)=   0.273936217871668 - 1.94178704551807i;
    end

    bzj(5:8)=conj(bzj(1:4));
    czj(5:8)=-conj(czj(1:4));
elseif(J==12) % from Cal_J_pole_bjcj.m
    bzj(1)=    -0.00454786121654587 - 0.000621096230229454i;
    bzj(2)=    0.215155729087593 + 0.201505401672306i;
    bzj(3)=    0.439545042119629 + 4.16108468348292i;
    bzj(4)=    -20.2169673323552 - 12.8855035482440i;
    bzj(5)=    67.0814882450356 + 20.8463458499504i;
    bzj(6)=    -48.0146738250076 + 107.275614092570i;
    
    czj(1)=    -2.97842916245164 - 2.04969666644050i;
    czj(2)=    2.25678378396682 - 2.20861841189542i;
    czj(3)=    -1.67379985617161 - 2.32408519416336i;
    czj(4)=    -1.15903203380422 - 2.40673940954718i;
    czj(5)=    0.682287636603418 - 2.46036501461004i;
    czj(6)=    -0.225365375071350 - 2.48677941704753i;

    bzj(7:12)=conj(bzj(1:6));
    czj(7:12)=-conj(czj(1:6));
elseif(J==4)
    opt=2;
    if(opt==1)
        % Martin1980, 4-pole
        bzj(1)=0.5468-0.0372i;
        bzj(2)=-1.0468+2.1018i;
        czj(1)=-1.2359-1.2150i;
        czj(2)=-0.3786-1.3509i;
    else % new calculation
        bzj(1)=0.546796859834032 + 0.037196505239277i;
        bzj(2)=-1.046796859834027 + 2.101852568038518i;
        czj(1)=1.23588765343592 - 1.21498213255731i;
        czj(2)=-0.378611612386277 - 1.350943585432730i;
    end
    
    bzj(3:4)=conj(bzj(1:2));
    czj(3:4)=-conj(czj(1:2));
elseif(J==3)
    % Martin1980, 3-pole
    bzj(1)=0.1822+0.5756i;
    bzj(2)=-1.3643;
    czj(1)=-0.9217-0.9091i;
    czj(2)=-1.0204i;
    
    bzj(3)=conj(bzj(1));
    czj(3)=-conj(czj(1));
    
elseif(J==2)
    % Huba2009, 2-pole
    bzj(1)=-(0.5+0.81i);
    czj(1)=0.51-0.81i;
    bzj(2)=conj(bzj(1));
    czj(2)=-conj(czj(1));   
    
else
    % Martin1979, 2-pole
    bzj(1)=-(0.5+1.2891i);
    czj(1)=0.5138-1.0324i;
    bzj(2)=conj(bzj(1));
    czj(2)=-conj(czj(1));
end
J=length(bzj)
sum(bzj)
sum(bzj.*czj)
sum(bzj.*czj.^2)


%%
kk=[]; ww=[];
for k=0.4:-0.02:0.01

    SJ=S*J;

    sj=0;
    M=zeros(SJ,SJ);
    for s=1:S
        for j=1:J;
            sj=sj+1;
            csj(sj)=k*(czj(j)*vts(s)+vs0(s));
            bsj(sj)=vts(s)*bzj(j)*czj(j)*(kDs(s)^2/k);
        end
    end

    for sj=1:SJ
        M(sj,:)=-bsj(sj);
        M(sj,sj)=-bsj(sj)+csj(sj);
    end

    d=eig(M);
    omega=d;
    [wi,ind]=sort(imag(omega),'descend');
    w=omega(ind);
    
    kk=[kk,k];
    ww=[ww,w];
end

%%
h=figure('unit','normalized','Position',[0.01 0.57 0.6 0.35],...
    'DefaultAxesFontSize',15);

subplot(121);
plot(kk,imag(ww(1,:)),'b-',kk,imag(ww(2,:)),'g--',kk,imag(ww(3,:)),...
    'c--','LineWidth',2);
xlabel('k'); ylabel('\omega_i'); 
% title(['(a) growth rate, n_b=',num2str(ns0(2))]); %
ylim([-0.5,0.3]);

subplot(122);
plot(kk,real(ww(1,:)),'b--',kk,real(ww(2,:)),'g.',kk,real(ww(3,:)),...
    'c.','LineWidth',2);
% title(['(b) frequency, T_b=T_e, v_{b}=',num2str(vs0(2)/vts(1)),'v_{te}']);
xlabel('k'); ylabel('\omega_r'); 
ylim([-1.5,3]);

% for jp=1:SJ % plot all solutions
%     subplot(121);
%     plot(kk,imag(ww(jp,:)),'.'); hold on;
% 
%     subplot(122);
%     plot(kk,real(ww(jp,:)),'.'); hold on;
% end

% run bumpontail;
print('-dpng',['pdrk_es1d_beam_vs_k_J',num2str(J),'.png']);




==> pdrk_es3d.m <==
% Hua-sheng XIE, huashengxie@gmail.com, IFTS-ZJU, 2014-05-24 17:45
% pdrk_es3d.m, Plasma Dispersion Relastion solver, Kinetic -> ES magnetized 
% -> Harris dispersion relation (Ref: Gurnett, 2005, p387).
% bi-Maxwellian equilibrium distribution.
% transform to matrix eigenvalue problem lambda*X=M*X
% J-pole approximation for Z(zeta)=sum(b_j/(zeta-c_j))
% Ref: 
%   [Xie2014] H. S. Xie & Y. Xiao, PDRK: A General Kinetic Dispersion
%             Relation Solver for Magnetized Plasma.

close all; clear; clc;

N=10; B0=1.0;

%% read input parameters
par = importdata('pdrk_es3d.in', ' ', 1); 
[S, col]=size(par.data);
if(col~=6)
    disp('Wrong input data !!!');
end

for s=1:S
    qs(s)=par.data(s,1); % charge
    ms(s)=par.data(s,2); % mass
    ns0(s)=par.data(s,3); % desity
    Tzs(s)=par.data(s,4); % parallel temperature
    Tps(s)=par.data(s,5); % perp temperature
    vs0(s)=par.data(s,6); % para drift velocity
end
vtzs=sqrt(2*Tzs./ms); % para thermal velocity
lambdaDs=sqrt(Tzs./(ns0.*qs.^2)); % Debye length, Tzs
kDs=1./lambdaDs;
wps=sqrt(ns0.*qs.^2./ms); % plasma frequency
wcs=B0*qs./ms; % cyclotron frequency
rhocs=sqrt(Tps./ms)./abs(wcs); % cyclotron radius

J=8; % J-pole
if(J==8)
    % Ronnmark1982, 8-pole for Z function, and Z'
    bzj(1)=-1.734012457471826E-2-4.630639291680322E-2i;
    bzj(2)=-7.399169923225014E-1+8.395179978099844E-1i;
    bzj(3)=5.840628642184073+9.536009057643667E-1i;
    bzj(4)=-5.583371525286853-1.120854319126599E1i;
    czj(1)=2.237687789201900-1.625940856173727i;
    czj(2)=1.465234126106004-1.789620129162444i;
    czj(3)=.8392539817232638-1.891995045765206i;
    czj(4)=.2739362226285564-1.941786875844713i;    

    bzj(5:8)=conj(bzj(1:4));
    czj(5:8)=-conj(czj(1:4));
elseif(J==12) % from Cal_J_pole_bjcj.m
    bzj(1)=    -0.00454786121654587 - 0.000621096230229454i;
    bzj(2)=    0.215155729087593 + 0.201505401672306i;
    bzj(3)=    0.439545042119629 + 4.16108468348292i;
    bzj(4)=    -20.2169673323552 - 12.8855035482440i;
    bzj(5)=    67.0814882450356 + 20.8463458499504i;
    bzj(6)=    -48.0146738250076 + 107.275614092570i;
    
    czj(1)=    -2.97842916245164 - 2.04969666644050i;
    czj(2)=    2.25678378396682 - 2.20861841189542i;
    czj(3)=    -1.67379985617161 - 2.32408519416336i;
    czj(4)=    -1.15903203380422 - 2.40673940954718i;
    czj(5)=    0.682287636603418 - 2.46036501461004i;
    czj(6)=    -0.225365375071350 - 2.48677941704753i;

    bzj(7:12)=conj(bzj(1:6));
    czj(7:12)=-conj(czj(1:6));
elseif(J==4) % Martin1980
    bzj(1)=0.546796859834032 + 0.037196505239277i;
    bzj(2)=-1.046796859834027 + 2.101852568038518i;
    czj(1)=1.23588765343592 - 1.21498213255731i;
    czj(2)=-0.378611612386277 - 1.350943585432730i;
    bzj(3:4)=conj(bzj(1:2));
    czj(3:4)=-conj(czj(1:2));
end
J=length(bzj)
sum(bzj)
sum(bzj.*czj)
sum(bzj.*czj.^2)


SNJ=S*(2*N+1)*J;
kk=[]; ww=[]; kxx=[]; kzz=[];
tic;
for kj=0.05:0.1:5
    kz=0*kj;
    kx=kj;
    
    k=sqrt(kz^2+kx^2);
    
    bs=kx*rhocs;
    bs2=bs.^2;
    M=zeros(SNJ,SNJ);
    snj=0;
    aSNJ=1;
    for s=1:S % species 
        aSNJ=aSNJ+(kDs(s)^2/k^2);
        for n=-N:N % Bessel function
            Gamn=exp(-bs2(s))*besseli(n,bs2(s));

            for j=1:J  % poles of Z(zeta)
                snj=snj+1;
                tmp=n*wcs(s)+czj(j)*kz*vtzs(s);
                csnj(snj)=kz*vs0(s)+tmp;
                bsnj(snj)=(kDs(s)^2/k^2)*Gamn*bzj(j)*(tmp-...
                    (1-Tzs(s)/Tps(s))*n*wcs(s));
                aSNJ=aSNJ+(kDs(s)^2/k^2)*Gamn*(bzj(j));
            end
        end
    end

    for snj=1:SNJ % set the eigen matrix
        M(snj,:)=-bsnj(snj);
        M(snj,snj)=-bsnj(snj)+aSNJ*csnj(snj);
    end

    d=eig(M); % solve the roots

    omega=d;
    [wi,ind]=sort(imag(omega),'descend');
%     [wi,ind]=sort(abs(real(omega)),'ascend');
    w=omega(ind);
    
    kk=[kk,k]; kxx=[kxx,kx]; kzz=[kzz,kz];
    ww=[ww,w];
end
runtime=toc;

%%
h=figure('unit','normalized','Position',[0.01 0.4 0.65 0.4],...
    'DefaultAxesFontSize',15);
kkp=kxx;
subplot(121);
for n=0:6
    plot([0,max(kkp)],[n*abs(wcs(1)),n*abs(wcs(1))],'g--','LineWidth',2);
end
for j=1:SNJ
%     ind=find(imag(ww)<-1e-3); ww(ind)=NaN;   
      % change here to remove artificial solutions
%     if(min((imag(ww(j,:))))>-4e-0) 
        subplot(121);
        plot(kkp,real(ww(j,:)),'r*','LineWidth',2);
        hold on;
        subplot(122);
        plot(kkp,imag(ww(j,:)),'r*','LineWidth',2);
        hold on;
%     end
end

subplot(121);
title(['\omega_p/\omega_c=',num2str(abs(wps(1)/wcs(1))),...
    ', N=',num2str(N)]);
xlim([0,max(kkp)]); 
ylim([0,5.5]);
xlabel('k_{\perp}\rho_c'); ylabel('\omega_r/\omega_c');
subplot(122);
xlabel('k_{\perp}\rho_c'); ylabel('\omega_i/\omega_c');
xlim([0,max(kkp)]);

print('-dpng',['pdrk_es3d_wp',num2str(abs(wps(1)/wcs(1))),...
    '_N',num2str(N),'_J',num2str(J),'.png']);


